Boosting the 3D thermal-aware floorplanning problem through a master-worker parallel MOEA

The increasing transistor scale integration poses, among others, the thermal-aware floorplanning problem; consisting of how to place the hardware components in order to reduce overheating by dissipation. Due to the huge amount of feasible floorplans, most of the solutions found in the literature include an evolutionary algorithm for, either partially or completely, carrying out the task of floorplanning. Evolutionary algorithms usually have a bottleneck in the fitness evaluation. In the problem of thermal-aware floorplanning, the layout evaluation by the thermal model takes 99.5\% of the computational time for the best floorplanning algorithm proposed so far.The contribution of this paper is to present a parallelization of this evaluation phase in a master$-$worker model to achieve a dramatic speed-up of the thermal-aware floorplanning process. Exhaustive experimentation was done over three dimensional integrated circuits, with 48 and 128 cores, outperforming previous published works.

==> compilar.sh <==
#!/bin/bash

PAPER=main_paper_CC_2012

pdflatex $PAPER
bibtex $PAPER
pdflatex $PAPER
pdflatex $PAPER
rm $PAPER.aux
rm $PAPER.log
rm $PAPER.blg
rm $PAPER.bbl
rm $PAPER.out


